A computer-assisted upper bound of 1.7813 for the real Grothendieck constant

We give a computer-assisted proof that the universal real Grothendieck constant satisfies $K_G^{\mathbb R}\le 1.7813$. The construction combines an explicit odd Hermite threshold of degree $11$ with a signed correlation polynomial of degree $51$. A sufficient inverse-majorant inequality is certified by enclosing the scalar coefficient head through degree $301$ and bounding the entire remaining tail using a weighted Gaussian trace estimate. The finite integral is bounded on a complete interval partition; its spatial exterior is controlled analytically. Exact parameters and source code that regenerate all accepted numerical inputs accompany the paper. The bound improves both the explicit bound $1.7818666069360661$ in the recent literature and the subsequently reported, system-tested value $1.7813319810625639$.

==> anc/USAGE.txt <==
Verification source for "A computer-assisted upper bound of 1.7813 for the
real Grothendieck constant".

Use Python 3.11 or later with assertions enabled. The tested library is
python-flint 0.9.0 (FLINT 3.6.0). Install dependencies:

    python -m pip install -r requirements.txt

Reconstruct from the exact parameters:

    python verify.py --output verification-output --workers 4

Choose a new output directory. Run Python with assertions enabled.

The seven stages regenerate the complete Hermite grid, scalar coefficient
head, analytic exterior bound, whole-domain interval partition, independent
partition check, alternate scalar assembly, and final rational inequality.
The final outputs are certificate.json and reconstruction.json. The process
returns nonzero on a failed stage. Runtime depends on the computer; the
development certificate took about 18 minutes with six head-integration
workers on the recorded Windows machine. The interval-partition phase is
single-process. Allow roughly 2 GiB of RAM and several hundred MiB of disk.

Arb is used for all accepted enclosures. Floating point chooses the adaptive
subdivision order only; accepted endpoints are checked dyadic rationals and
every accepted box is bounded by outward-rounded ball arithmetic. The
partition checker rejects missing or overlapping coverage.

GPT-6 Astra (OpenAI) is credited with the mathematical discovery, proof
development, verification software and manuscript drafting.


==> anc/assemble_head.py <==
"""Assemble certified scalar coefficients from the complete retained grid."""
import argparse
import hashlib
import json
import time
from pathlib import Path
from flint import arb, arb_poly, ctx
from certify_head_grid import restore
from certify_low_head import serialized

ROOT = Path(__file__).resolve().parent


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--order', type=int, required=True)
    args = parser.parse_args()
    start, cpu = time.time(), time.process_time()
    ctx.prec = 256
    n = args.order
    raw = (ROOT / 'candidate-001.json').read_bytes()
    sha = hashlib.sha256(raw).hexdigest()
    candidate = json.loads(raw)
    directory = ROOT / f'candidate-001-grid-{n}'
    rho = arb_poly([arb(candidate['correlation_coefficients_exact_decimal'].get(str(k), '0')) for k in range(52)])
    power = arb_poly([1])
    total = arb_poly([])
    hashes = []
    for a in range(n + 1):
        source = directory / f'row-{a:04d}.json'
        row_raw = source.read_bytes()
        row = json.loads(row_raw)
        if row['candidate_sha256'] != sha or row['order'] != n or row['a'] != a:
            raise RuntimeError('grid binding mismatch')
        expected = {b for b in range(n + 1 - a) if (a + b) % 2}
        if {entry['b'] for entry in row['entries']} != expected:
            raise RuntimeError('grid coverage gap')
        ac = [arb(0)] * (n + 1)
        for entry in row['entries']:
            value = restore(entry['enclosure'])
            ac[entry['b']] = value ** 2 * ((-1) ** entry['b'])
        product = power * arb_poly(ac)
        total += arb_poly([product[k] for k in range(n + 1)])
        next_power = power * rho
        power = arb_poly([next_power[k] for k in range(n + 1)])
        hashes.append({'path': str(source.relative_to(ROOT)).replace('\\', '/'), 'sha256': hashlib.sha256(row_raw).hexdigest()})
    b = [total[k] * arb.pi() / 2 for k in range(n + 1)]
    nonlinear = sum((abs(b[k]) for k in range(3, n + 1, 2)), arb(0))
    margin = b[1] - nonlinear - arb(5000) * arb.pi() / arb(17813)
    b3_allowance = margin * (arb(10) * arb(n) ** 5).sqrt()
    result = {'classification': 'certified_finite_scalar_head_only', 'candidate_sha256': sha, 'order': n, 'coefficients': [serialized(x) for x in b], 'nonlinear_head_l1': serialized(nonlinear), 'remaining_tail_allowance': serialized(margin), 'sufficient_B3_ceiling_at_this_cutoff': serialized(b3_allowance), 'grid_hashes': hashes, 'wall_seconds': time.time() - start, 'cpu_seconds': time.process_time() - cpu}
    destination = ROOT / f'candidate-001-scalar-head-{n}.json'
    with destination.open('x') as out:
        json.dump(result, out, indent=2)
        out.write('\n')
    print(json.dumps({k: v for k, v in result.items() if k not in ['coefficients', 'grid_hashes']}, indent=2))


if __name__ == '__main__':
    main()


==> anc/candidate-001.json <==
{
  "id": "RG-CANDIDATE-001",
  "threshold_basis": "orthonormal probabilists Hermite h_j=He_j/sqrt(j!)",
  "threshold_coefficients_exact_decimal": {
    "1": "0.0033816437099488204",
    "3": "0.1158676765085016",
    "5": "0.0095104711257198767",
    "7": "-0.0080278072994477648",
    "9": "0.0058210183960585591",
    "11": "0.012821610768478974"
  },
  "correlation_coefficients_exact_decimal": {
    "1": "0.89128717292541904",
    "3": "-0.10638551869595701",
    "5": "0.0022804376833522166",
    "7": "-3.7814263579902146e-08",
    "9": "-1.0300867559781962e-05",
    "11": "5.3495808526173962e-10",
    "13": "8.3881520203661931e-06",
    "15": "-1.2307543439537263e-06",
    "17": "5.3773250452303132e-07",
    "19": "1.6847785460476277e-06",
    "21": "3.7811663671652489e-07",
    "23": "3.2246923243582631e-08",
    "25": "1.8981462348684652e-07",
    "27": "6.4099421934521302e-08",
    "29": "-5.1544356066976797e-08",
    "31": "6.9279841157102393e-09",
    "33": "5.553232634844159e-08",
    "35": "1.3619423272928659e-08",
    "37": "-3.1796367719425194e-08",
    "39": "-2.2737533175642567e-08",
    "41": "8.4604728136655195e-09",
    "43": "1.7763396879945166e-08",
    "45": "4.1161558338437501e-09",
    "47": "-8.7507870739030589e-09",
    "49": "-7.9288491194999501e-09",
    "51": "4.9151067348141944e-10"
  },
  "correlation_l1_exact_decimal": "0.99997620388569307924355896",
  "second_channel": "-t",
  "target_constant_exact": "17813/10000",
  "target_gamma_symbolic": "5000*pi/17813"
}


==> anc/certify_head_grid.py <==
"""Resumable row-wise certified Hermite grid for the frozen candidate."""
import argparse
import hashlib
import json
import math
import time
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path
from flint import arb, acb, acb_poly, ctx
from certify_low_head import serialized

ROOT = Path(__file__).resolve().parent


def restore(v):
    scale = arb(10) ** v['exp10']
    return arb(arb(v['mid']) * scale, arb(v['rad']) * scale)


def row(job):
    a, order, precision, directory, candidate_hash = job
    output = Path(directory) / f'row-{a:04d}.json'
    if output.exists():
        saved = json.loads(output.read_text())
        if saved['candidate_sha256'] != candidate_hash or saved['order'] != order:
            raise RuntimeError('row binding mismatch')
        return {'a': a, 'reused': True, 'cpu_seconds': saved['cpu_seconds']}
    start, cpu = time.time(), time.process_time()
    ctx.prec = precision
    raw = (ROOT / 'candidate-001.json').read_bytes()
    if hashlib.sha256(raw).hexdigest() != candidate_hash:
        raise RuntimeError('candidate changed')
    candidate = json.loads(raw)
    polys = [acb_poly([1]), acb_poly([0, 1])]
    x = acb_poly([0, 1])
    for k in range(1, max(order, 11)):
        polys.append((x * polys[k] - arb(k).sqrt() * polys[k - 1]) * (1 / arb(k + 1).sqrt()))
    p = sum((arb(co) * polys[int(k)] for k, co in candidate['threshold_coefficients_exact_decimal'].items()), acb_poly([]))
    sqrt_two = acb(2).sqrt()
    norm = acb(2).sqrt() / acb.pi().sqrt()
    phi_norm = 1 / (acb(2) * acb.pi()).sqrt()
    L = arb(16)
    tail = (L / arb(2).sqrt()).erfc().sqrt()
    entries = []
    for b in range(order + 1 - a):
        if (a + b) % 2 == 0:
            continue

        def integrand(z, analytic):
            threshold = p(z)
            if a == 0:
                qa = (threshold / sqrt_two).erf()
            else:
                qa = norm * (-threshold * threshold / 2).exp() * polys[a - 1](-threshold) / arb(a).sqrt()
            return polys[b](z) * qa * (-z * z / 2).exp() * phi_norm

        integral = 2 * acb.integral(integrand, acb(0), acb(L), rel_tol=arb('1e-20'), abs_tol=arb('1e-23'))
        value = integral.real + arb(0, tail)
        if not value.is_finite() or value.rad() > arb('1e-15'):
            raise RuntimeError(f'Integral enclosure failed at {a},{b}: {value}')
        entries.append({'a': a, 'b': b, 'enclosure': serialized(value)})
    saved = {'a': a, 'order': order, 'precision_bits': precision, 'candidate_sha256': candidate_hash, 'entries': entries, 'wall_seconds': time.time() - start, 'cpu_seconds': time.process_time() - cpu}
    with output.open('x') as stream:
        json.dump(saved, stream, indent=2)
        stream.write('\n')
    return {'a': a, 'integrals': len(entries), 'cpu_seconds': saved['cpu_seconds']}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--order', type=int, default=101)
    parser.add_argument('--workers', type=int, default=6)
    parser.add_argument('--prec', type=int, default=128)
    args = parser.parse_args()
    start = time.time()
    directory = ROOT / f'candidate-001-grid-{args.order}'
    directory.mkdir(exist_ok=True)
    raw = (ROOT / 'candidate-001.json').read_bytes()
    sha = hashlib.sha256(raw).hexdigest()
    jobs = [(a, args.order, args.prec, str(directory), sha) for a in range(args.order + 1)]
    reports = []
    with ProcessPoolExecutor(max_workers=args.workers) as executor:
        for result in executor.map(row, jobs):
            reports.append(result)
            print(json.dumps(result), flush=True)
    receipt = {'classification': 'certified_finite_grid_only', 'candidate_sha256': sha, 'order': args.order, 'precision_bits': args.prec, 'workers': args.workers, 'rows': len(reports), 'total_integrals': sum(len(json.loads(f.read_text())['entries']) for f in directory.glob('row-*.json')), 'wall_seconds_this_invocation': time.time() - start, 'cpu_seconds_all_rows': sum(x['cpu_seconds'] for x in reports), 'source_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(), 'tail_proof': '|q_a|<=1, ||h_b||_2=1; omitted |X|>16 contributes at most sqrt(erfc(16/sqrt(2))).'}
    (directory / 'receipt.json').write_text(json.dumps(receipt, indent=2) + '\n')
    print(json.dumps(receipt, indent=2))


if __name__ == '__main__':
    main()


==> anc/certify_low_head.py <==
"""Independent Arb enclosures of low-order threshold Hermite integrals."""
import argparse
import hashlib
import json
import math
import time
from pathlib import Path
from flint import arb, acb, ctx

ROOT = Path(__file__).resolve().parent


def hermite(k, x):
    prev, cur = acb(0), acb(1)
    for j in range(k):
        prev, cur = cur, (x * cur - arb(j).sqrt() * prev) / arb(j + 1).sqrt()
    return cur


def serialized(value):
    mid, rad, exp = value.mid_rad_10exp()
    return {'mid': str(mid), 'rad': str(rad), 'exp10': int(exp), 'display': value.str(25)}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--order', type=int, default=5)
    parser.add_argument('--prec', type=int, default=96)
    args = parser.parse_args()
    output = ROOT / f'candidate-001-low-head-{args.order}.json'
    if output.exists():
        raise RuntimeError('Refusing to overwrite a certificate')
    start, cpu = time.time(), time.process_time()
    ctx.prec = args.prec
    raw = (ROOT / 'candidate-001.json').read_bytes()
    candidate = json.loads(raw)
    alpha = {int(k): arb(v) for k, v in candidate['threshold_coefficients_exact_decimal'].items()}
    rho = {int(k): arb(v) for k, v in candidate['correlation_coefficients_exact_decimal'].items()}
    L = arb(16)
    tail = (L / arb(2).sqrt()).erfc().sqrt()
    sqrt_two = acb(2).sqrt()
    norm = acb(2).sqrt() / acb.pi().sqrt()
    phi_norm = 1 / (acb(2) * acb.pi()).sqrt()
    entries = []
    grid = {}
    for a in range(args.order + 1):
        for b in range(args.order + 1 - a):
            if (a + b) % 2 == 0:
                continue

            def integrand(x, analytic):
                p = sum((co * hermite(k, x) for k, co in alpha.items()), acb(0))
                if a == 0:
                    qa = (p / sqrt_two).erf()
                else:
                    qa = norm * (-p * p / 2).exp() * hermite(a - 1, -p) / arb(a).sqrt()
                return hermite(b, x) * qa * (-x * x / 2).exp() * phi_norm

            integral = 2 * acb.integral(integrand, acb(0), acb(L), rel_tol=arb('1e-22'), abs_tol=arb('1e-24'))
            value = integral.real + arb(0, tail)
            if not value.is_finite():
                raise RuntimeError(f'Nonfinite integral {a},{b}')
            grid[a, b] = value
            entries.append({'a': a, 'b': b, 'enclosure': serialized(value)})
            print(a, b, value.str(16), flush=True)
    n = args.order
    coeff = [arb(0) for _ in range(n + 1)]
    power = [arb(1)] + [arb(0)] * n
    for a in range(n + 1):
        for b in range(n + 1 - a):
            if (a, b) in grid:
                factor = grid[a, b] ** 2 * ((-1) ** b)
                for k in range(n + 1 - b):
                    coeff[k + b] += factor * power[k]
        nxt = [arb(0) for _ in range(n + 1)]
        for j, val in rho.items():
            for k in range(n + 1 - j):
                nxt[k + j] += val * power[k]
        power = nxt
    coeff = [c * arb.pi() / 2 for c in coeff]
    result = {'classification': 'certified_finite_head_only', 'candidate_sha256': hashlib.sha256(raw).hexdigest(), 'order': n, 'precision_bits': ctx.prec, 'integration_interval': '[-16,16]', 'tail_proof': '|q_a|<=1 and Cauchy-Schwarz give integral-tail <= sqrt(erfc(16/sqrt(2))); parity gives twice the integral on [0,16].', 'coefficient_enclosures': [serialized(c) for c in coeff], 'integrals': entries, 'wall_seconds': time.time() - start, 'cpu_seconds': time.process_time() - cpu}
    output.write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps({k: v for k, v in result.items() if k != 'integrals'}, indent=2))


if __name__ == '__main__':
    main()


==> anc/check_cubature.py <==
"""Independently check retained partition coverage and combine exact bounds."""
import argparse
import gzip
import hashlib
import json
import math
import time
from collections import defaultdict
from pathlib import Path
from flint import arb,ctx

ROOT=Path(__file__).resolve().parent


def restore(x):
    scale=arb(10)**x['exp10']
    value=arb(arb(x['mid'])*scale,arb(x['rad'])*scale)
    if not value.is_finite():
        raise ValueError('nonfinite evidence')
    return value


def partition(box,leaves):
    if len(leaves)==1:
        if leaves[0]!=box:
            raise ValueError('partition gap')
        return 0
    for axis in range(3):
        midpoint=(box[axis][0]+box[axis][1])/2
        left,right=[],[]
        for leaf in leaves:
            if leaf[axis][1]<=midpoint:
                left.append(leaf)
            elif leaf[axis][0]>=midpoint:
                right.append(leaf)
            else:
                break
        else:
            if not left or not right:
                continue
            lbox=list(box);rbox=list(box)
            lbox[axis]=(box[axis][0],midpoint)
            rbox[axis]=(midpoint,box[axis][1])
            return 1+max(partition(tuple(lbox),left),partition(tuple(rbox),right))
    raise ValueError('overlap, gap or nonrecursive partition')


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('receipt')
    args=parser.parse_args()
    start,cpu=time.time(),time.process_time()
    ctx.prec=192
    file=ROOT/args.receipt
    receipt=json.loads(file.read_text())
    assert receipt['classification']=='finite_domain_interval_upper_bound_only'
    for name,expected in receipt['hashes'].items():
        assert hashlib.sha256((ROOT/name).read_bytes()).hexdigest()==expected,name
    leaves_file=ROOT/receipt['leaves']['path']
    assert hashlib.sha256(leaves_file.read_bytes()).hexdigest()==receipt['leaves']['sha256']
    groups=defaultdict(list)
    total=arb(0)
    count=0
    scaled_volume=0
    largest_denominator=1
    scale=1<<48
    with gzip.open(leaves_file,'rt',encoding='ascii') as stream:
        for line in stream:
            entry=json.loads(line)
            box=tuple(tuple(span) for span in entry['box'])
            assert len(box)==3 and all(len(span)==2 for span in box)
            volume=1
            for lo,hi in box:
                assert math.isfinite(lo) and math.isfinite(hi) and lo<hi
                for endpoint in (lo,hi):
                    denominator=endpoint.as_integer_ratio()[1]
                    assert denominator<=scale
                    largest_denominator=max(largest_denominator,denominator)
                width=int(hi*scale)-int(lo*scale)
                assert width>0 and width&(width-1)==0
                volume*=width
                interval=arb((lo+hi)/2,(hi-lo)/2)
                assert interval.contains(arb(lo)) and interval.contains(arb(hi))
            assert 0<=box[0][0]<box[0][1]<=8
            assert -8<=box[1][0]<box[1][1]<=8
            assert 0<=box[2][0]<box[2][1]<=1
            root=(math.floor(box[0][0]),math.floor(box[1][0]),math.floor(64*box[2][0]))
            groups[root].append(box)
            total+=restore(entry['weighted_upper'])
            scaled_volume+=volume
            count+=1
    assert count==receipt['cells']
    assert scaled_volume==128*scale**3
    depth=0
    for ix in range(8):
        for iy in range(-8,8):
            for it in range(64):
                root=((ix,ix+1),(iy,iy+1),(it/64,(it+1)/64))
                group=groups.pop((ix,iy,it))
                depth=max(depth,partition(root,group))
    assert not groups
    retained=restore(receipt['integral_upper'])
    assert (total-retained).contains(0)
    weight=arb(receipt['trace_weight_exact'])
    assert 0<weight<=4
    trace=arb(1)/2+arb.pi()/(2*weight.sqrt())/(arb.pi()/weight.sqrt()).tanh()
    assert (trace-restore(receipt['trace_constant'])).contains(0)
    exterior=json.loads((ROOT/'candidate-001-exterior-tail.json').read_text())
    assert exterior['candidate_sha256']==receipt['hashes']['candidate-001.json']
    assert restore(exterior['log10_computed_bound'])<arb(-5000)
    norm=(trace*(total+arb('1e-5000'))).sqrt()
    head=json.loads((ROOT/'candidate-001-scalar-head-301.json').read_text())
    assert head['candidate_sha256']==receipt['hashes']['candidate-001.json']
    tail=norm/(arb(10)*arb(301)**5).sqrt()
    margin=restore(head['remaining_tail_allowance'])-tail
    result={'classification':'partition_and_certificate_arithmetic_check','receipt':file.name,'receipt_sha256':hashlib.sha256(file.read_bytes()).hexdigest(),'leaf_count':count,'complete_nonoverlapping_coverage':True,'exact_unreflected_domain_volume':128,'maximum_binary_subdivision_depth':depth,'largest_endpoint_denominator':largest_denominator,'trace_weight':receipt['trace_weight_exact'],'full_B3_bound':str(norm),'complete_scalar_tail_bound':str(tail),'target_margin':str(margin),'strict_numerical_condition_passed':bool(margin>0),'wall_seconds':time.time()-start,'cpu_seconds':time.process_time()-cpu}
    destination=file.with_suffix('.check.json')
    with destination.open('x') as out:
        json.dump(result,out,indent=2)
        out.write('\n')
    print(json.dumps(result,indent=2))


if __name__=='__main__':
    main()


==> anc/cubature_probe.py <==
"""Adaptive interval upper bounds on the finite integration domain."""
import argparse
import gzip
import hashlib
import heapq
import json
import math
import time
from pathlib import Path
from flint import arb, ctx
from interval_kernel import IntervalKernel
from certify_low_head import serialized

ROOT=Path(__file__).resolve().parent


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--cells',type=int,default=20000)
    parser.add_argument('--best-split',action='store_true')
    parser.add_argument('--trace-weight',default='4')
    parser.add_argument('--retain-leaves',action='store_true')
    args=parser.parse_args()
    destination=ROOT/f'finite-cubature-{args.cells}{"-best" if args.best_split else ""}-weight-{args.trace_weight}.json'
    if destination.exists():
        raise RuntimeError('refusing to overwrite retained probe')
    start,cpu=time.time(),time.process_time()
    ctx.prec=96
    kernel=IntervalKernel(args.trace_weight)
    assert 0<arb(args.trace_weight)<=4
    heap=[]
    seq=0
    evaluations=0

    def evaluate(box):
        nonlocal seq,evaluations
        intervals=[arb((lo+hi)/2,(hi-lo)/2) for lo,hi in box]
        volume=arb(2)
        for lo,hi in box:
            volume*=arb(hi-lo)
        try:
            value=kernel.value(intervals[0],intervals[1],arb.pi()*intervals[2])
            upper=arb(value.upper())*volume
            priority=float(upper)
        except ArithmeticError:
            upper=arb('nan')
            priority=math.inf
        evaluations+=1
        seq+=1
        return (-priority,seq,box,upper)

    # x>=0 accounts for the simultaneous reflection symmetry of x and y.
    for ix in range(8):
        for iy in range(-8,8):
            for it in range(64):
                heapq.heappush(heap,evaluate(((ix,ix+1),(iy,iy+1),(it/64,(it+1)/64))))
    while len(heap)<args.cells:
        _,_,box,_=heapq.heappop(heap)
        axes=range(3) if args.best_split else [max(range(3),key=lambda j:(box[j][1]-box[j][0])*(8 if j==2 else 1))]
        options=[]
        for axis in axes:
            lo,hi=box[axis]
            mid=(lo+hi)/2
            assert lo<mid<hi
            children=[]
            for span in [(lo,mid),(mid,hi)]:
                child=list(box)
                child[axis]=span
                children.append(evaluate(tuple(child)))
            options.append(children)
        selected=min(options,key=lambda children:sum(-c[0] for c in children))
        for child in selected:
            heapq.heappush(heap,child)
        if len(heap)%100000==0:
            current=sum((-entry[0] for entry in heap))
            print(json.dumps({'cells':len(heap),'upper_estimate_for_priority_only':current,'seconds':time.time()-start}),flush=True)
    total=sum((item[3] for item in heap),arb(0))
    root_weight=arb(args.trace_weight).sqrt()
    trace=arb(1)/2+arb.pi()/(2*root_weight)/(arb.pi()/root_weight).tanh()
    finite=total.is_finite()
    result={'classification':'finite_domain_interval_upper_bound_only' if finite else 'failed_nonfinite_interval_enclosure','domain':'x in [-8,8], y in [-8,8], theta in [0,pi]','cells':len(heap),'evaluations':evaluations,'integral_upper':serialized(total) if finite else None,'corresponding_finite_domain_B3_upper':serialized((trace*total).sqrt()) if finite else None,'wall_seconds':time.time()-start,'cpu_seconds':time.process_time()-cpu}
    result['normalization']='1/pi times the theta integral; two times x>=0 by simultaneous reflection symmetry.'
    result['trace_weight_exact']=args.trace_weight
    result['trace_constant']=serialized(trace)
    result['hashes']={name:hashlib.sha256((ROOT/name).read_bytes()).hexdigest() for name in ['candidate-001.json','cubature_probe.py','interval_kernel.py','generic_kernel.py']}
    if finite and args.retain_leaves:
        leaf_path=destination.with_suffix('.leaves.jsonl.gz')
        with gzip.open(leaf_path,'wt',encoding='ascii') as out:
            for _,_,box,upper in heap:
                out.write(json.dumps({'box':box,'weighted_upper':serialized(upper)},separators=(',',':'))+'\n')
        result['leaves']={'path':leaf_path.name,'sha256':hashlib.sha256(leaf_path.read_bytes()).hexdigest()}
    if finite:
        exterior=arb('1e-5000')
        full_norm=(trace*(total+exterior)).sqrt()
        result['conditional_full_norm_bound']=serialized(full_norm)
        result['norm_below_124_12']=bool(full_norm<arb('124.12'))
        result['exterior_dependency']='candidate-001-exterior-tail.json'
    with destination.open('x') as out:
        json.dump(result,out,indent=2)
        out.write('\n')
    print(json.dumps(result,indent=2))


if __name__=='__main__':
    main()


==> anc/density_prefactors.py <==
"""Integer Gaussian-density derivatives, using Price's identity.

A monomial is r**rpow * u**upow * v**vpow * (1-r*r)**dpow.
"""
from collections import defaultdict


def differentiate(polynomial, coordinate):
    result = defaultdict(int)
    index = 1 if coordinate == 'u' else 2
    for powers, coefficient in polynomial.items():
        if powers[index]:
            key = list(powers)
            key[index] -= 1
            result[tuple(key)] += coefficient * powers[index]
        # Add the logarithmic derivative of the Gaussian density.
        key = list(powers)
        key[index] += 1
        key[3] -= 1
        result[tuple(key)] -= coefficient
        key = list(powers)
        key[0] += 1
        key[3-index] += 1
        key[3] -= 1
        result[tuple(key)] += coefficient
    return {key: value for key, value in result.items() if value}


def make_prefactor(ell, i, j):
    """Return phi**(-1) partial_r**ell partial_u**i partial_v**j phi.

    Uses Price's identity partial_r phi = partial_u partial_v phi.
    """
    result = {(0, 0, 0, 0): 1}
    for _ in range(i + ell):
        result = differentiate(result, 'u')
    for _ in range(j + ell):
        result = differentiate(result, 'v')
    return result


==> anc/exterior_tail.py <==
"""Uniform analytic exterior bound for the complete combined trace kernel."""
import hashlib
import json
import math
import time
from pathlib import Path
from flint import arb,ctx
from generic_kernel import Kernel
from certify_low_head import serialized

ROOT=Path(__file__).resolve().parent
start,cpu=time.time(),time.process_time()
ctx.prec=192
k=Kernel()
R=sum((abs(v) for v in k.rho.values()),arb(0))
delta=1-R*R
assert delta>0
q1,q2,q3=[sum((abs(v)*n**j for n,v in k.rho.items()),arb(0)) for j in range(1,4)]
cs={(1,0):q3,(2,0):3*q1*q2,(3,0):q1**3,(0,1):arb(1),(0,2):arb(3),(0,3):arb(1),(1,1):3*(q2+q1),(2,1):3*q1*q1,(1,2):3*q1}
for terms in k.terms:
    assert all(dp<=0 and rp>=0 for p,a,rp,dp in terms)
C=[sum((cs[p,a]*delta**dp*sum((abs(v) for v in entries.values()),arb(0)) for (p,a,rp,dp),entries in terms.items()),arb(0)) for terms in k.terms]
m=k.dimension-1
M=arb(1+math.prod(range(1,2*m,2)))
L=arb(8)
c=k.p[11]-sum((abs(k.p[j])/L**(11-j) for j in range(11)),arb(0))
assert c>0
log_bound=((C[0]**2+4*C[1]**2).log()-delta.log()+2*M.log()-(c*L**11)**2/4)/arb(10).log()
assert log_bound<arb(-5000)
result={'classification':'certified_uniform_spatial_exterior_bound','candidate_sha256':hashlib.sha256((ROOT/'candidate-001.json').read_bytes()).hexdigest(),'source_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'kernel_sha256':hashlib.sha256((ROOT/'generic_kernel.py').read_bytes()).hexdigest(),'precision_bits':ctx.prec,'domain':'R^2 minus [-8,8]^2, uniformly over the complete unit circle','exterior_upper_bound_exact':'1e-5000','log10_computed_bound':serialized(log_bound),'delta':serialized(delta),'polynomial_lower_coefficient':serialized(c),'polynomial_degree_bound_per_variable':m,'coefficient_majorants':[serialized(v) for v in C],'gaussian_moment_majorant':serialized(M),'proof':'For |x|>=8, |P(x)|>=c|x|^11. The density damping is at most exp(-(P(x)^2+P(y)^2)/2). On the exterior, extract exp(-(c*8^11)^2/4); bound the remaining exponential by 1 and each polynomial by C_e max(1,|x|)^m max(1,|y|)^m. Integrating over all R^2 then costs at most (1+(2m-1)!!)^2.','wall_seconds':time.time()-start,'cpu_seconds':time.process_time()-cpu}
with (ROOT/'candidate-001-exterior-tail.json').open('x') as out:
    json.dump(result,out,indent=2)
    out.write('\n')
print(json.dumps(result,indent=2))


==> anc/final_check.py <==
"""Final rational comparison from reconstructed head and complete tail."""
import hashlib
import json
from fractions import Fraction
from pathlib import Path
from flint import arb, ctx

ROOT = Path(__file__).resolve().parent
ctx.prec = 192


def read(name):
    return json.loads((ROOT / name).read_text())


def ball(item):
    factor = arb(10) ** int(item['exp10'])
    result = arb(arb(item['mid']) * factor, arb(item['rad']) * factor)
    if not result.is_finite():
        raise ValueError('nonfinite bound')
    return result


def main():
    candidate = read('candidate-001.json')
    sha = hashlib.sha256((ROOT / 'candidate-001.json').read_bytes()).hexdigest()
    head = read('candidate-001-scalar-head-301.json')
    exterior = read('candidate-001-exterior-tail.json')
    cube = read('finite-cubature-1500000-best-weight-0.001.json')
    check = read('finite-cubature-1500000-best-weight-0.001.check.json')
    independent = read('independent-head-301.json')
    assert all(x['candidate_sha256'] == sha for x in [head, exterior, independent])
    assert cube['hashes']['candidate-001.json'] == sha
    assert check['complete_nonoverlapping_coverage'] and check['strict_numerical_condition_passed']
    assert check['leaf_count'] == 1500000
    assert independent['all_302_scalar_coefficients_overlap']
    assert all(item['overlap'] for item in independent['high_index_integrals'])
    assert sum(abs(Fraction(v)) for v in candidate['correlation_coefficients_exact_decimal'].values()) < 1
    for item in head['grid_hashes']:
        assert hashlib.sha256((ROOT / item['path']).read_bytes()).hexdigest() == item['sha256']
    for name, expected in cube['hashes'].items():
        assert hashlib.sha256((ROOT / name).read_bytes()).hexdigest() == expected
    b1, nonlinear = ball(head['coefficients'][1]), ball(head['nonlinear_head_l1'])
    integral = ball(cube['integral_upper'])
    a = arb('0.001')
    constant = arb(1)/2 + arb.pi()/(2*a.sqrt())/(arb.pi()/a.sqrt()).tanh()
    assert ball(exterior['log10_computed_bound']) < -5000
    norm = (constant*(integral+arb('1e-5000'))).sqrt()
    tail = norm/(arb(10)*arb(301)**5).sqrt()
    gamma = arb(5000)*arb.pi()/17813
    margin = b1 - nonlinear - tail - gamma
    assert b1 > arb('0.881850816')
    assert nonlinear < arb('0.000000030')
    assert integral < 225 and constant < arb('50.173')
    assert norm < 107 and tail < arb('0.000021527')
    assert gamma < arb('0.881825817')
    clean = Fraction('0.881850816') - Fraction('0.881825817') - Fraction('0.000000030') - Fraction('0.000021527')
    assert clean == Fraction('0.000003442') and margin > 0
    result = {'status': 'CERTIFIED', 'theorem': 'K_G^R <= 17813/10000',
              'parameter_sha256': sha, 'b1': str(b1), 'nonlinear_head': str(nonlinear),
              'complete_sobolev_bound': str(norm), 'complete_scalar_tail': str(tail),
              'strict_margin': str(margin), 'conservative_exact_margin': '0.000003442',
              'scope': 'All finite real matrices and unit-vector families, by the analytic transfer in the accompanying paper.'}
    with (ROOT / 'certificate.json').open('x') as stream:
        json.dump(result, stream, indent=2)
        stream.write('\n')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/generic_kernel.py <==
"""Exact combined Gaussian-density prefactors for polynomial thresholds."""
import json
import sys
from collections import defaultdict
from pathlib import Path
from flint import arb, acb, arb_poly, acb_poly, acb_mat

ROOT = Path(__file__).resolve().parent
from density_prefactors import make_prefactor as _make_prefactor


class Kernel:
    def __init__(self):
        self.candidate = json.loads((ROOT / 'candidate-001.json').read_text())
        h = [arb_poly([1]), arb_poly([0, 1])]
        x = arb_poly([0, 1])
        for k in range(1, 11):
            h.append((x * h[k] - arb(k).sqrt() * h[k - 1]) * (1 / arb(k + 1).sqrt()))
        self.p = sum((arb(co) * h[int(k)] for k, co in self.candidate['threshold_coefficients_exact_decimal'].items()), arb_poly([]))
        self.rho = {int(k): arb(co) for k, co in self.candidate['correlation_coefficients_exact_decimal'].items()}
        bell = {(0, 0): arb_poly([1])}
        pd = self.p.derivative()
        for a in range(4):
            for i in range(a + 2):
                bell[a + 1, i] = bell.get((a, i), arb_poly([])).derivative() + pd * bell.get((a, i - 1), arb_poly([]))
        self.pairs = [(1, 0), (2, 0), (3, 0), (0, 1), (0, 2), (0, 3), (1, 1), (2, 1), (1, 2)]
        # Group identical r/d monomials before quadratic integration.
        terms = [defaultdict(dict), defaultdict(dict)]
        for extra in range(2):
            for p, a in self.pairs:
                aa = a + extra
                for i in range(aa + 1):
                    bx = bell[aa, i]
                    if not bx:
                        continue
                    for j in range(aa + 1):
                        by = bell[aa, j]
                        if not by:
                            continue
                        if p == 0 and (i == 0 or j == 0):
                            continue
                        pref = _make_prefactor(p - 1 if p else 0, i if p else i - 1, j if p else j - 1)
                        for (rp, up, vp, dp), integer in pref.items():
                            px = bx * self.p ** up
                            py = by * self.p ** vp
                            key = (p, a, rp, dp)
                            dest = terms[extra][key]
                            for ix in range(len(px)):
                                if px[ix].is_zero():
                                    continue
                                for iy in range(len(py)):
                                    if not py[iy].is_zero():
                                        dest[ix, iy] = dest.get((ix, iy), arb(0)) + integer * px[ix] * py[iy]
        self.terms = terms
        self.dimension = 1 + max(max(ix, iy) for extra in terms for entries in extra.values() for ix, iy in entries)

    def parameters(self, theta):
        t = acb(0, theta).exp()
        q = [sum((co * (k ** j) * t ** k for k, co in self.rho.items()), acb(0)) for j in range(4)]
        r, q1, q2, q3 = q
        d = 1 - r * r
        c = {(1, 0): q3, (2, 0): 3 * q1 * q2, (3, 0): q1**3, (0, 1): -t, (0, 2): 3*t*t, (0, 3): -t**3, (1, 1): -3*t*(q2+q1), (2, 1): -3*t*q1*q1, (1, 2): 3*t*t*q1}
        return r, d, c

    def matrices(self, theta):
        r, d, c = self.parameters(theta)
        matrices = []
        for extra in self.terms:
            result = acb_mat(self.dimension, self.dimension)
            for (p, a, rp, dp), entries in extra.items():
                factor = c[p, a] * r**rp * d**dp
                for (ix, iy), coefficient in entries.items():
                    result[ix, iy] += factor * coefficient
            matrices.append(result)
        return r, d, matrices


==> anc/independent_head.py <==
"""Second scalar assembly plus independent high-index integral reconstruction."""
import hashlib
import json
import math
import time
from pathlib import Path
from flint import arb,acb,ctx

ROOT=Path(__file__).resolve().parent
start,cpu=time.time(),time.process_time()
ctx.prec=192
candidate=json.loads((ROOT/'candidate-001.json').read_text())
n=301


def unpack(x):
    factor=arb(10)**int(x['exp10'])
    return arb(arb(x['mid'])*factor,arb(x['rad'])*factor)


def h(degree,z):
    previous,current=acb(0),acb(1)
    for k in range(degree):
        previous,current=current,(z*current-arb(k).sqrt()*previous)/arb(k+1).sqrt()
    return current


rho={int(k):arb(v) for k,v in candidate['correlation_coefficients_exact_decimal'].items()}
grid={}
for a in range(n+1):
    row=json.loads((ROOT/f'candidate-001-grid-301/row-{a:04d}.json').read_text())
    for entry in row['entries']:
        grid[a,entry['b']]=unpack(entry['enclosure'])
power={0:arb(1)}
b=[arb(0) for _ in range(n+1)]
for a in range(n+1):
    for index in range(n+1-a):
        if (a,index) not in grid:
            continue
        term=grid[a,index]*grid[a,index]
        if index%2:
            term=-term
        for degree,value in power.items():
            if degree+index<=n:
                b[degree+index]+=term*value
    nxt={}
    for i,x in power.items():
        for j,y in rho.items():
            if i+j<=n:
                nxt[i+j]=nxt.get(i+j,arb(0))+x*y
    power=nxt
b=[value*arb.pi()/2 for value in b]
retained=json.loads((ROOT/'candidate-001-scalar-head-301.json').read_text())
overlap=[bool((x-unpack(y)).contains(0)) for x,y in zip(b,retained['coefficients'])]
assert len(overlap)==302 and all(overlap)
alpha={int(k):arb(v) for k,v in candidate['threshold_coefficients_exact_decimal'].items()}
checks=[]
for a,index in [(0,301),(1,300),(12,289),(37,264),(80,221),(150,151),(225,76),(300,1),(301,0)]:
    def integrand(x,analytic):
        p=sum((coef*h(k,x) for k,coef in alpha.items()),acb(0))
        q=(p/acb(2).sqrt()).erf() if a==0 else acb(2).sqrt()/acb.pi().sqrt()*(-p*p/2).exp()*h(a-1,-p)/arb(a).sqrt()
        return h(index,x)*q*(-x*x/2).exp()/(2*acb.pi()).sqrt()
    value=2*acb.integral(integrand,acb(0),acb(18),abs_tol=arb('1e-22'),rel_tol=arb('1e-20')).real
    value+=arb(0,(arb(18)/arb(2).sqrt()).erfc().sqrt())
    agrees=bool((value-grid[a,index]).contains(0))
    assert value.is_finite() and agrees
    checks.append({'a':a,'b':index,'enclosure':str(value),'overlap':agrees})
    print(a,index,value.str(12),flush=True)
nonlinear=sum((abs(b[k]) for k in range(3,n+1,2)),arb(0))
result={'classification':'independent_scalar_assembly_and_high_index_integral_checks','candidate_sha256':hashlib.sha256((ROOT/'candidate-001.json').read_bytes()).hexdigest(),'all_302_scalar_coefficients_overlap':all(overlap),'high_index_integrals':checks,'reassembled_nonlinear_head':str(nonlinear),'wall_seconds':time.time()-start,'cpu_seconds':time.process_time()-cpu}
with (ROOT/'independent-head-301.json').open('x') as stream:
    json.dump(result,stream,indent=2)
    stream.write('\n')
print(json.dumps(result,indent=2))


==> anc/interval_kernel.py <==
"""Combined-kernel interval enclosures using the Gaussian Price identity."""
from flint import arb, acb, arb_poly
from generic_kernel import Kernel


class IntervalKernel:
    def __init__(self,trace_weight='4'):
        self.kernel=Kernel()
        self.derivatives=[self.kernel.p]
        for _ in range(4):
            self.derivatives.append(self.derivatives[-1].derivative())
        self.threshold_cache={}
        self.angle_cache={}
        self.trace_weight=arb(trace_weight)

    def threshold(self,x):
        key=str(x.mid_rad_10exp())
        if key in self.threshold_cache and self.threshold_cache[key][0].contains(x):
            return self.threshold_cache[key][1]
        mid=x.mid()
        shift=arb_poly([mid,arb(1)])
        radius=arb(0,x.rad())
        p,p1,p2,p3,p4=[f(shift)(radius) for f in self.derivatives]
        bell={(0,0):arb(1),(1,1):p1,(2,1):p2,(2,2):p1*p1,(3,1):p3,(3,2):3*p1*p2,(3,3):p1*p1*p1,(4,1):p4,(4,2):4*p1*p3+3*p2*p2,(4,3):6*p1*p1*p2,(4,4):p1*p1*p1*p1}
        self.threshold_cache[key]=(x,(p,bell))
        return p,bell

    def value(self,x,y,theta):
        u,bx=self.threshold(x)
        v,by=self.threshold(y)
        key=str(theta.mid_rad_10exp())
        if key not in self.angle_cache or not self.angle_cache[key][0].contains(theta):
            self.angle_cache[key]=(theta,self.kernel.parameters(theta))
        r,d,c=self.angle_cache[key][1]
        inv=1/d
        lu=(-u+r*v)*inv
        lv=(-v+r*u)*inv
        f={(0,0):acb(1)}
        for j in range(1,4):
            f[0,j]=lv*f[0,j-1]-(j-1)*inv*f.get((0,j-2),acb(0))
        for i in range(1,4):
            for j in range(4):
                f[i,j]=lu*f[i-1,j]-(i-1)*inv*f.get((i-2,j),acb(0))+j*r*inv*f.get((i-1,j-1),acb(0))
        values=[]
        for extra in range(2):
            total=acb(0)
            for (p,a),co in c.items():
                aa=a+extra
                term=acb(0)
                for i in range(aa+1):
                    if (aa,i) not in bx:
                        continue
                    for j in range(aa+1):
                        if (aa,j) not in by:
                            continue
                        if p:
                            term+=bx[aa,i]*by[aa,j]*f[i+p-1,j+p-1]
                        elif i and j:
                            term+=bx[aa,i]*by[aa,j]*f[i-1,j-1]
                total+=co*term
            values.append(total)
        A=inv.real
        B=(r*inv).real
        plus,minus=u+v,u-v
        def square_lower(z):
            lower=max(arb(0),arb(abs(z).lower()))
            return lower*lower
        # Re(1/(1-r)) and Re(1/(1+r)) are >= 1/2 for the allowable rho.
        amin=max(arb('0.5'),arb((A-B).lower()))
        aplus=max(arb('0.5'),arb((A+B).lower()))
        exponent=-(amin*square_lower(plus)+aplus*square_lower(minus))/2
        gaussian=(-(x*x+y*y)/2).exp()/(2*arb.pi())
        abs0,abs1=abs(values[0]),abs(values[1])
        square=abs0*abs0+self.trace_weight*abs1*abs1
        result=square*exponent.exp()*gaussian/abs(d)
        if not result.is_finite():
            raise ArithmeticError(str({'values':values,'square':square,'exponent':exponent,'gaussian':gaussian,'d':d}))
        return result


if __name__=='__main__':
    import time
    from flint import ctx
    ctx.prec=96
    k=IntervalKernel()
    start=time.time()
    for x,y,t in [('1','1','0.2'),('2','2','0.2'),('3','3','0.2'),('1','2','1.0')]:
        result=k.value(arb(x),arb(y),arb(t))
        print(x,y,t,result.str(15))
    print('seconds',time.time()-start)


==> anc/requirements.txt <==
python-flint==0.9.0


==> anc/verify.py <==
"""One-command, fresh-directory reconstruction of the paper's certificate."""
import argparse
import hashlib
import json
import os
import platform
import shutil
import subprocess
import sys
import time
from pathlib import Path
import flint

FILES = ['candidate-001.json','density_prefactors.py','generic_kernel.py',
         'certify_low_head.py','certify_head_grid.py','assemble_head.py',
         'interval_kernel.py','cubature_probe.py','check_cubature.py',
         'exterior_tail.py','independent_head.py','final_check.py']


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, default=Path('verification-output'))
    parser.add_argument('--workers', type=int, default=4)
    args = parser.parse_args()
    if args.workers < 1:
        parser.error('--workers must be positive')
    if not __debug__:
        parser.error('Do not run the verifier with Python optimization (-O)')
    if flint.__version__ != '0.9.0':
        parser.error('Install python-flint==0.9.0 for this certificate version')
    source = Path(__file__).resolve().parent
    destination = args.output.resolve()
    if destination.exists():
        parser.error('Output directory already exists; choose a new directory')
    destination.mkdir(parents=True)
    for name in FILES:
        shutil.copyfile(source / name, destination / name)
    hashes = {name: hashlib.sha256((destination/name).read_bytes()).hexdigest() for name in FILES}
    runtime = {'python': sys.version, 'platform': platform.platform(),
               'python_flint': flint.__version__, 'flint': flint.__FLINT_VERSION__}
    (destination/'inputs.json').write_text(json.dumps({'hashes': hashes, 'runtime': runtime}, indent=2)+'\n')
    steps = [
        ['certify_head_grid.py','--order','301','--workers',str(args.workers),'--prec','256'],
        ['assemble_head.py','--order','301'], ['exterior_tail.py'],
        ['cubature_probe.py','--cells','1500000','--best-split','--trace-weight','0.001','--retain-leaves'],
        ['check_cubature.py','finite-cubature-1500000-best-weight-0.001.json'],
        ['independent_head.py'], ['final_check.py']]
    started = time.time()
    receipts = []
    environment = dict(os.environ)
    environment.pop('PYTHONOPTIMIZE', None)
    for number, step in enumerate(steps, 1):
        begin = time.time()
        print(f'Stage {number}/{len(steps)}: {step[0]}', flush=True)
        with (destination/f'stage-{number:02d}.log').open('w', encoding='utf8') as log:
            process = subprocess.Popen([sys.executable, *step], cwd=destination,
                                       stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                                       text=True, env=environment)
            for line in process.stdout:
                log.write(line)
                log.flush()
                if number != 1 or 'total_integrals' in line or 'Traceback' in line:
                    print(line, end='', flush=True)
            code = process.wait()
        receipts.append({'stage': number, 'exit_code': code, 'wall_seconds': time.time()-begin})
        (destination/'progress.json').write_text(json.dumps(receipts, indent=2)+'\n')
        if code:
            raise SystemExit(code)
    for name, expected in hashes.items():
        if hashlib.sha256((destination/name).read_bytes()).hexdigest() != expected:
            raise RuntimeError('Input changed during reconstruction: '+name)
    certificate = json.loads((destination/'certificate.json').read_text())
    if certificate['status'] != 'CERTIFIED':
        raise RuntimeError('Certificate not accepted')
    receipt = {'status': 'COMPLETE_RECONSTRUCTION_PASSED', 'runtime': runtime,
               'stages': receipts, 'wall_seconds': time.time()-started,
               'certificate_sha256': hashlib.sha256((destination/'certificate.json').read_bytes()).hexdigest()}
    (destination/'reconstruction.json').write_text(json.dumps(receipt, indent=2)+'\n')
    print(json.dumps(receipt, indent=2))


if __name__ == '__main__':
    main()

